Spectral Toolkit of Algorithms for Graphs: Technical Report (2)

Spectral Toolkit of Algorithms for Graphs (STAG) is an open-source library for efficient graph algorithms. This technical report presents the newly implemented component on locality sensitive hashing, kernel density estimation, and fast spectral clustering. The report includes a user's guide to the newly implemented algorithms, experiments and demonstrations of the new functionality, and several technical considerations behind our development.

==> figures/generate_figures.py <==
"""
Generate figures for the second STAG technical report.
"""
import math
import numpy as np
import imageio
import matplotlib.pyplot as plt
from scipy.stats import gaussian_kde
from sklearn.datasets import make_moons
from matplotlib.colors import LinearSegmentedColormap

plt.rcParams['text.usetex'] = True
plt.rcParams['text.latex.preamble'] = r'\usepackage{amsfonts}'

def nice_plot(xs, ys, x_label, y_label, filename, yrange=None, w=4, h=3):
    """
    Create a standard plotting function to create consistent looking plots.
    """
    # Plotting the function
    plt.figure(figsize=(w, h))
    plt.plot(xs, ys, color='skyblue', linewidth=5)
    plt.xlabel(x_label)
    plt.ylabel(y_label)
    plt.grid(True)

    if yrange is not None:
        ax = plt.gca()
        ax.set_ylim(yrange)

    plt.savefig(filename, format="pdf", bbox_inches="tight")
    plt.show()


def collision_prob(c):
    if c <= 0:
        return 1
    elif c < 0.2:
        # Approximate the function with a line below 0.2
        return 1 - (c / 0.2) * (1 - collision_prob(0.2))
    else:
        eight_over_c_squared = 8 / c**2
        second_term = math.erf(2 * math.sqrt(2) / c)
        return - (1 / (2 * math.sqrt(2 * math.pi))) * ((c * math.exp(-eight_over_c_squared)) * (math.exp(eight_over_c_squared) - 1)) + second_term


def lsh_collision_probability_figure():
    """Create a figure to show the collision probability of the basic random
    projection lsh function."""
    # Generate x values from 0 to 1
    x_values = np.linspace(0, 10, 100)

    # Calculate y values using collision_prob function
    y_values = [collision_prob(x) for x in x_values]
    nice_plot(x_values, y_values, r"$\|u - v\|$", "$\mathbb{P}[h(u) = h(v)]$", "collisionprob.pdf")

    K = 6
    L = 50
    y_values = [1 - (1 - collision_prob(x)**K)**L for x in x_values]
    nice_plot(x_values, y_values, r"$\|u - v\|$", "$\mathbb{P}[h(u) = h(v)]$", "collisionprob2.pdf")


def create_kde_gif_frame(x, y, xmin, ymin, xmax, ymax, i):
    # Calculate the kernel density estimate
    kde = gaussian_kde(np.vstack([x, y]))

    # Define the grid on which to evaluate the density
    x_grid, y_grid = np.mgrid[xmin:xmax:1000j, ymin:ymax:1000j]
    positions = np.vstack([x_grid.ravel(), y_grid.ravel()])

    # Evaluate the density at each grid point
    density = kde(positions).reshape(x_grid.shape)

    # Create a custom colormap
    colors = [(1, 1, 1), (0, 0, 1)]
    cmap_name = 'my_cmap'
    cm = LinearSegmentedColormap.from_list(cmap_name, colors)

    # Plot the density heatmap
    plt.figure(figsize=(8, 6))
    plt.imshow(np.transpose(density), origin='lower', cmap=cm, extent=[xmin, xmax, ymin, ymax])

    # Add contour lines
    plt.contour(x_grid, y_grid, density, colors='blue', alpha=0.3, linestyles='solid')

    # Plot the random data points
    plt.scatter(x, y, s=5, color='black', alpha=0.6, label='Random Data Points')

    plt.axis('off')
    plt.savefig(f"gifs/kde{i}.png", format="png", bbox_inches="tight")


def kde_gif():
    # Generate data similar to the moons dataset
    np.random.seed(0)
    X, _ = make_moons(n_samples=1000, noise=0.1)

    x = X[:, 0]
    y = X[:, 1]

    # Calculate the kernel density estimate
    kde = gaussian_kde(np.vstack([x, y]))

    # Define the grid on which to evaluate the density
    offset = 0.5
    xmin, xmax = min(x-offset), max(x+offset)
    ymin, ymax = min(y-offset), max(y+offset)

    for i in range(3, len(x), 4):
        print(i)
        create_kde_gif_frame(x[:i], y[:i], xmin, ymin, xmax, ymax, i)

    with imageio.get_writer('gifs/kde.gif', mode='I') as writer:
        for i in range(3, len(x), 4):
            filename = f"gifs/kde{i}.png"
            image = imageio.imread(filename)
            writer.append_data(image)


def kernel_density_estimation_figure(filename, n, plot_points=False, plot_density=False, plot_contours=False):
    # Generate data similar to the moons dataset
    np.random.seed(0)
    X, _ = make_moons(n_samples=n, noise=0.1)

    x = X[:, 0]
    y = X[:, 1]

    # Calculate the kernel density estimate
    kde = gaussian_kde(np.vstack([x, y]))

    # Define the grid on which to evaluate the density
    xmin, xmax = (-1.6, 2.6)
    ymin, ymax = (-1.1, 1.6)
    x_grid, y_grid = np.mgrid[xmin:xmax:100j, ymin:ymax:100j]
    positions = np.vstack([x_grid.ravel(), y_grid.ravel()])

    plt.figure(figsize=(2, 1.25))

    # Evaluate the density at each grid point
    if plot_density or plot_contours:
        density = kde(positions).reshape(x_grid.shape)

        # Create a custom colormap
        colors = [(1, 1, 1), (0, 0, 1)]
        cmap_name = 'my_cmap'
        cm = LinearSegmentedColormap.from_list(cmap_name, colors)

        # Plot the density heatmap
        if plot_density:
            plt.imshow(np.transpose(density), origin='lower', cmap=cm, extent=(xmin, xmax, ymin, ymax))

        # Add contour lines
        if plot_contours:
            plt.contour(x_grid, y_grid, density, linewidths=1, colors='blue', alpha=0.3, linestyles='solid')

    # Plot the random data points
    if plot_points:
        plt.scatter(x, y, s=0.7, color='black', alpha=0.6, label='Random Data Points')

    plt.xticks([], [])
    plt.yticks([], [])
    ax = plt.gca()
    ax.set_ylim([ymin, ymax])
    ax.set_xlim([xmin, xmax])
    plt.savefig(filename, format="pdf", bbox_inches="tight")
    plt.show()


def kernel_density_figures():
    kernel_density_estimation_figure("kde_true_density.pdf", 200000, plot_density=True, plot_contours=True)
    kernel_density_estimation_figure("kde_points.pdf", 2000, plot_points=True)
    kernel_density_estimation_figure("kde_density_estimation.pdf", 2000, plot_density=True, plot_contours=True)


def gaussian_kernel(c):
    return math.exp(-c**2)


def exponential_kernel(c):
    return math.exp(-abs(c))


def triangle_kernel(c):
    return max(1-abs(c), 0)


def polynomial_kernel(c):
    return 1 / (1 + abs(c))


def logistic_kernel(c):
    return 4 / (math.exp(c) + math.exp(-c) + 2)


def kernel_function_plots():
    # Generate x values from 0 to 1
    x_values = np.linspace(-3, 3, 100)

    # Calculate y values using Gaussian kernel
    y_values = [gaussian_kernel(x) for x in x_values]
    nice_plot(x_values, y_values, r"$x$", "$k(x)$", "gaussian_kernel.pdf",
              yrange=[0, 1],
              w=2, h=1.5)

    # Calculate y values using exponential kernel
    y_values = [exponential_kernel(x) for x in x_values]
    nice_plot(x_values, y_values, r"$x$", "$k(x)$", "exponential_kernel.pdf",
              yrange=[0, 1],
              w=2, h=1.5)

    # Calculate y values using triangle kernel
    y_values = [triangle_kernel(x) for x in x_values]
    nice_plot(x_values, y_values, r"$x$", "$k(x)$", "triangle_kernel.pdf",
              yrange = [0, 1],
              w = 2, h = 1.5)

    # Calculate y values using polynomial kernel
    y_values = [polynomial_kernel(x) for x in x_values]
    nice_plot(x_values, y_values, r"$x$", "$k(x)$", "polynomial_kernel.pdf",
              yrange=[0, 1],
              w=2, h=1.5)

    # Calculate y values using logistickernel
    y_values = [logistic_kernel(x) for x in x_values]
    nice_plot(x_values, y_values, r"$x$", "$k(x)$", "logistic_kernel.pdf",
              yrange=[0,1],
              w=2, h=1.5)


def main():
    # lsh_collision_probability_figure()
    kernel_function_plots()
    # kernel_density_figures()


if __name__ == "__main__":
    main()


